On the laminar solutions and stability of accelerating and decelerating channel flows

We study the effect of acceleration and deceleration on the stability of channel flows. To do so, we derive an exact solution for laminar profiles of channel flows with arbitrary, time-varying wall motion and pressure gradient. This solution then allows us to investigate the stability of any unsteady channel flow. In particular, we restrict our investigation to the nonnormal growth of perturbations about time-varying base flows with exponentially decaying acceleration and deceleration, with comparisons to growth about a constant base flow (i.e., the time-invariant simple shear or parabolic profile). We apply this acceleration and deceleration through the velocity of the walls and through the flow rate. For accelerating base flows, perturbations never grow larger than perturbations about a constant base flow, while decelerating flows show massive amplification of perturbations - at a Reynolds number of 500, properly timed perturbations about the decelerating base flow grow $\mathscr{O}(10^5)$ times larger than perturbations grow about a constant base flow. This amplification increases as we raise the rate of deceleration and the Reynolds number. We find that this amplification arises due to a transition from spanwise perturbations leading to the largest amplification, to streamwise perturbations leading to the largest amplification that only occurs in the decelerating base flow. By evolving the optimal perturbations through the linearized equations of motion, we reveal that the decelerating base flow achieves this massive amplification through the Orr mechanism, or the down-gradient Reynolds stress mechanism, which accelerating and constant base flows cannot maintain.

==> GRek_countour.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Oct  4 16:08:51 2019

@author: Alec
"""
import pickle
import matplotlib
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import numpy as np
import scipy
import scipy.io
from scipy import stats
import os
import seaborn as sns

def cm2inch(*tupl):
    inch = 2.54
    if isinstance(tupl[0], tuple):
        return tuple(i/inch for i in tupl[0])
    else:
        return tuple(i/inch for i in tupl)
    
if __name__=='__main__':
    from matplotlib import rc
    
    if os .environ['PATH'][-6:]!='texbin':
        os.environ['PATH'] = os.environ['PATH'] + ':/Library/TeX/texbin'
    
    import matplotlib.font_manager
    
    #rc('font',**{'family':'serif','serif':['Computer Modern Roman'],'size':10})
    rc('text', usetex=True)
    
    # This appears to get the correct font!!!!!
    import matplotlib as mpl
    import matplotlib.font_manager as font_manager
    mpl.rcParams['font.family']='serif'
    cmfont = font_manager.FontProperties(fname=mpl.get_data_path() + '/fonts/ttf/cmr10.ttf')
    mpl.rcParams['font.serif']=cmfont.get_name()
    mpl.rcParams['mathtext.fontset']='cm'
    mpl.rcParams['axes.unicode_minus']=False
    mpl.rcParams['font.size']=10

    alpha=np.arange(0,2.7,.2)
    beta=np.copy(alpha)
    [alpha,beta]=np.meshgrid(alpha,beta)

    #/Users/Alec/UCLA/HoffmanData/CouetteLoopResLonger
    ks=[".01",".02",".03",".04",".05",".06",".07",".08",".09", ".1",".2",".3",".4",".5",".6",".7",".8",".9","1"]
    ks=[".01",".02",".03",".04",".05",".06",".07",".08",".09", ".1"]
    Res=["10","100","200","300","400","500","600","700","800","900","1000"]
    Res=["10","100","200","300","400","500","600","700","800"]
    
    G=np.zeros((4,len(ks),len(Res)))
    G2=np.zeros((len(ks),len(Res)))
    G3=np.zeros((len(ks),len(Res)))
    G4=np.zeros((len(ks),len(Res)))
    for i in range(len(ks)):
        for j in range(len(Res)):
            Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlowsRepeat/Heatmaps/Couette/Gacck"+ks[i]+"Re"+Res[j]+".npz")
            # This accelerates from simple shear
            #Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlows/Heatmaps/CouetteAccel2/Gacck"+ks[i]+"Re"+Res[j]+".npz")
            G[0,i,j]=np.max(np.max(Gtemp))
            Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlowsRepeat/Heatmaps/Couette/Gdeck"+ks[i]+"Re"+Res[j]+".npz")
            G[1,i,j]=np.max(np.max(Gtemp))
            Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlowsRepeat/Heatmaps/PPFHR/Gacck"+ks[i]+"Re"+Res[j]+".npz")
            G[2,i,j]=np.max(np.max(Gtemp))
            Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlowsRepeat/Heatmaps/PPFHR/Gdeck"+ks[i]+"Re"+Res[j]+".npz")
            G[3,i,j]=np.max(np.max(Gtemp))
    
    # Get the base Gmax
    GC=[]
    tC=[]
    GPPF=[]
    tPPF=[]
    for j in range(len(Res)):
        Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlows/Heatmaps/Baseline/GRe"+Res[j]+".npz")
        ttemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlows/Heatmaps/Baseline/tRe"+Res[j]+".npz")
        GC.append(np.max(np.max(Gtemp)))
        tC.append(np.max(np.max(ttemp)))
        
        if Res[j]=="500":
            print('Couette Base')
            print(alpha[np.unravel_index(np.argmax(Gtemp, axis=None), Gtemp.shape)])
            print(beta[np.unravel_index(np.argmax(Gtemp, axis=None), Gtemp.shape)])
                
        Gtemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlows/Heatmaps/BaselineShorterPPF/GRe"+Res[j]+".npz")
        ttemp=np.load("/Users/Alec/UCLA/MyPapers/UnsteadyFlows/Heatmaps/BaselineShorterPPF/tRe"+Res[j]+".npz")
        GPPF.append(np.max(np.max(Gtemp)))
        tPPF.append(np.max(np.max(ttemp)))

        if Res[j]=="500":
            print('PPF Base')
            print(alpha[np.unravel_index(np.argmax(Gtemp, axis=None), Gtemp.shape)])
            print(beta[np.unravel_index(np.argmax(Gtemp, axis=None), Gtemp.shape)])
        
    GC=np.asarray(GC)
    tC=np.asarray(tC)
    print(tC)
    GPPF=np.asarray(GPPF)
    tPPF=np.asarray(tPPF)
    print(tPPF)
    
    # Turn into floats for plotting
    ks=[float(k) for k in ks]
    Res=[float(Re) for Re in Res]
    
    [ks,Res]=np.meshgrid(ks,Res)
    
    colors=sns.diverging_palette(240, 10, n=9,as_cmap=True)
    
    aspect=1.5*2*2
    width=8.6*2 #cm
    plot_size=cm2inch(width,width*1/aspect)
    
    loc=[.125,.327,.529,.731]
    fig,axs=plt.subplots(1,4,sharex=True,sharey=True,figsize=plot_size,dpi=500)
    vmax=4.5
    vmin=-4.5
    for i in range(4):
        # Load data
        if i<2:
            temp=axs[i].contourf(ks,Res,np.log10(G[i,:,:]/GC[np.newaxis,:]).T,cmap=colors,levels=np.linspace(vmin, vmax,30),vmin=vmin,vmax=vmax)
        else:
            temp=axs[i].contourf(ks,Res,np.log10(G[i,:,:]/GPPF[np.newaxis,:]).T,cmap=colors,levels=np.linspace(vmin, vmax,30),vmin=vmin,vmax=vmax)
        axs[i].set_xlabel(r"$k$")
        if i==0:
            axs[i].set_ylabel(r"$Re$")
            
        cax = fig.add_axes([loc[i], 0.9, 0.169, 0.07]) #left bottom width height
        cb=fig.colorbar(temp, cax=cax, orientation='horizontal',ticks=[-4,-2,0,2,4])
#        cb.set_ticklabels([r'$10^{-4}$',r'$10^{-2}$','0',r'$10^2$',r'$10^4$'])
        
        cb.set_label("log("+r'$G_m/G_L$'+")")
        cax.xaxis.set_ticks_position("top")
        cax.xaxis.set_label_position("top")

    plt.savefig("GkRe.png",bbox_inches='tight')
    
